Shape Transformation Using Variational Implicit Functions

Traditionally, shape transformation using implicit functions is performed in two distinct steps: 1) creating two implicit functions, and 2) interpolating between these two functions. We present a new shape transformation method that combines these two tasks into a single step. We create a transformation between two N-dimensional objects by casting this as a scattered data interpolation problem in N + 1 dimensions. For the case of 2D shapes, we place all of our data constraints within two planes, one for each shape. These planes are placed parallel to one another in 3D. Zero-valued constraints specify the locations of shape boundaries and positive-valued constraints are placed along the normal direction in towards the center of the shape. We then invoke a variational interpolation technique (the 3D generalization of thin-plate interpolation), and this yields a single implicit function in 3D. Intermediate shapes are simply the zero-valued contours of 2D slices through this 3D function. Shape transformation between 3D shapes can be performed similarly by solving a 4D interpolation problem. To our knowledge, ours is the first shape transformation method to unify the tasks of implicit function creation and interpolation. The transformations produced by this method appear smooth and natural, even between objects of differing topologies. If desired, one or more additional shapes may be introduced that influence the intermediate shapes in a sequence. Our method can also reconstruct surfaces from multiple slices that are not restricted to being parallel to one another.

==> anc/bibtex.txt <==
@inproceedings{Turk:1999:STU,
  title = {Shape Transformation Using Variational Implicit Functions},
  booktitle = {Proceedings of ACM SIGGRAPH 1999},
  author = {Greg Turk and James F. O'Brien},
  month = aug,
  location = {Los Angeles, California},
  year = 1999,
  pages = {335--342},
  url = {http://graphics.cs.berkeley.edu/papers/Turk-STU-1999-08/},
}

